A perspective on the current state-of-the-art of quantum computing for drug discovery applications

Computational chemistry is an essential tool in the pharmaceutical industry. Quantum computing is a fast evolving technology that promises to completely shift the computational capabilities in many areas of chemical research by bringing into reach currently impossible calculations. This perspective illustrates the near-future applicability of quantum computation to pharmaceutical problems. We briefly summarize and compare the scaling properties of state-of-the-art quantum algorithms, and provide novel estimates of the quantum computational cost of simulating progressively larger embedding regions of a pharmaceutically relevant covalent protein-drug complex involving the drug Ibrutinib. Carrying out these calculations requires an error-corrected quantum architecture, that we describe. Our estimates showcase that recent developments on quantum algorithms have dramatically reduced the quantum resources needed to run fully quantum calculations in active spaces of around 50 orbitals and electrons, from estimated over 1000 years using the Trotterisation approach to just a few days with sparse qubitisation, painting a picture of fast and exciting progress in this nascent field.

==> results/calc_scaling/error_rate_0.0001/find_power.py <==
#!/usr/bin/env python3

import pandas as pd
import numpy as np

filename = "results_time.txt"
data = pd.read_csv(filename, header=None, comment="#", delim_whitespace=True)
data.columns = ["norbs", "l2_1e4", "l2_1e3", "ccsd_1e4", "ccsd_1e3"]

norbs = data["norbs"].tolist()
time = data["ccsd_1e4"].tolist()

log_norbs = [np.log(x) for x in norbs]
log_time = [np.log(x) for x in time]

exponent, prefactor = np.polyfit(log_norbs, log_time, 1)

print("Exponent:", exponent)
print("Prefactor:", prefactor)


==> results/calc_scaling/error_rate_0.001/find_power.py <==
#!/usr/bin/env python3

import pandas as pd
import numpy as np

filename = "results_time.txt"
data = pd.read_csv(filename, header=None, comment="#", delim_whitespace=True)
data.columns = ["norbs", "l2_1e4", "l2_1e3", "ccsd_1e4", "ccsd_1e3"]

norbs = data["norbs"].tolist()
time = data["ccsd_1e3"].tolist()

log_norbs = [np.log(x) for x in norbs]
log_time = [np.log(x) for x in time]

exponent, prefactor = np.polyfit(log_norbs, log_time, 1)

print("Exponent:", exponent)
print("Prefactor:", prefactor)


==> results/runtime/plot.py <==
#!/usr/bin/env python3

import matplotlib
import matplotlib.pyplot as plt
import pylab

import numpy as np
import pandas as pd


filename = "results_time.txt"
data = pd.read_csv(filename, header=None, comment="#", delim_whitespace=True)
data.columns = ["norbs", "l2_1e4", "l2_1e3", "ccsd_1e4", "ccsd_1e3"]

cb = (
    "#1d3c34", # Dark Green
    "#006f62", # Mild Green
    "#00968f", # Light Green
    "#3ccbda", # Blue
    "#ff7500", # Orange
    #"#ece9e8", # Light Gray # too light
    "#3c3c3b", # Black # text
    "#dc4405", # Rust
    #"#617771", # Dark Green 70% #too similar to one above
    #"#4d9a91", # Mild Green 70% #too similar
    #"#4db6b1", # Light Green 70% # looks blue
    "#77dbe5", # Blue 70%
    "#ff9e4d", # Orange 70%
    #"#f2f0ef", # Light Grey 70% #superlight
    "#777776", # Black 70%
    #"#e77c50", # Rust 70% # similar to orange
    )



# ------------ Plot --------------------------------------

matplotlib.rcParams.update(
    {
        "legend.borderpad": 0.3,
        "legend.labelspacing": 0.3,
        "text.usetex": True,
        "axes.linewidth": 0.8,
        "axes.labelsize": 14,
        "xtick.labelsize": 10,
        "xtick.major.width": 0.2,
        "ytick.labelsize": 10,
        "ytick.major.width": 0.2,
        "figure.figsize": (6.5, 4.0),
    }
)

#fig = plt.figure()
fig, ax = plt.subplots()

plt.xlim([11, 120])

plt.plot(
    data["norbs"],
    data["l2_1e3"],
    color=cb[5],
    linestyle="None",
    marker="+",
    markerfacecolor="None",
    #label=r"$\textrm{Trunc. method = }L_2\textrm{-norm}, \,\,\,\, p=10^{-3}$",
    label=r"Trunc. method = $L_2$-norm, \,\,\,\, $p=10^{-3}$",
)

plt.plot(
    data["norbs"],
    data["l2_1e4"],
    color=cb[4],
    linestyle="None",
    marker="x",
    markerfacecolor="None",
    #label=r"$\textrm{Trunc. method = }L_2\textrm{-norm}, \,\,\,\, p=10^{-4}$",
    label=r"Trunc. method = $L_2$-norm, \,\,\,\, $p=10^{-4}$",
)

plt.plot(
    data["norbs"],
    data["ccsd_1e3"],
    color=cb[0],
    linestyle="None",
    marker="s",
    markerfacecolor="None",
    linewidth=0.5,
    #label=r"$\textrm{Trunc. method = CCSD(T)}, \, p=10^{-3}$",
    label=r"Trunc. method = CCSD(T), \, $p=10^{-3}$",
)

plt.plot(
    data["norbs"],
    data["ccsd_1e4"],
    color=cb[1],
    linestyle="None",
    marker="o",
    markerfacecolor="None",
    linewidth=0.5,
    #label=r"$\textrm{Trunc. method = CCSD(T)}, \, p=10^{-4}$",
    label=r"Trunc. method = CCSD(T), \, $p=10^{-4}$",
)

# Plot fits
#x = np.linspace(13, 105, 1000)
#y = np.e ** (-13.9563705) * (x ** 4.508053)
#plt.plot(x, y, color="black", linestyle="--")

x = np.linspace(13, 105, 1000)
y = np.e ** (-14.891492) * (x ** 4.5580459)
plt.plot(x, y, color=cb[1], linestyle="--")

fig.text(
    0.82,
    0.63,
    r"$T \approx \mathcal{O}(n_o^{4.6})$",
    ha="center",
    va="center",
    fontsize=14,
    color=cb[1],
)

#plt.xlabel(r"$\textrm{Number of spatial orbitals}$", labelpad=7)
plt.xlabel("Number of spatial orbitals", labelpad=7)
#plt.ylabel(r"$\textrm{Estimated run time/days}$")
plt.ylabel("Estimated run time/days")
plt.xscale("log")
plt.yscale("log")

#ax.set_xscale('log')
ax.set_xticks([14, 20, 32, 42, 52, 66, 100])
ax.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())

pylab.legend(numpoints=1, loc=2, fontsize=11)

f = pylab.gcf()
f.subplots_adjust(left=0.11, bottom=0.13, right=0.96, top=0.94, hspace=0)
fig.savefig("loglog_run_time.png", dpi=800)


==> results/trotter_comp/plot.py <==
#!/usr/bin/env python3

import matplotlib
import matplotlib.pyplot as plt
import pylab

import pandas as pd
import numpy as np


cb = (
    "#1d3c34", # Dark Green
    "#006f62", # Mild Green
    "#00968f", # Light Green
    "#3ccbda", # Blue
    "#ff7500", # Orange
    #"#ece9e8", # Light Gray # too light
    "#3c3c3b", # Black # text
    "#dc4405", # Rust
    #"#617771", # Dark Green 70% #too similar to one above
    #"#4d9a91", # Mild Green 70% #too similar
    #"#4db6b1", # Light Green 70% # looks blue
    "#77dbe5", # Blue 70%
    "#ff9e4d", # Orange 70%
    #"#f2f0ef", # Light Grey 70% #superlight
    "#777776", # Black 70%
    #"#e77c50", # Rust 70% # similar to orange
    )

filename = "trotter_comp.txt"
data = pd.read_csv(filename, header=None, comment="#", delim_whitespace=True)
data.columns = [
    "norbs",
    "sparse_time_4",
    "sparse_time_3",
    "sparse_qubits_4",
    "sparse_qubits_3",
    "sparse_dist_4",
    "sparse_dist_3",
    "trotter_time_4",
    "trotter_time_3",
    "trotter_qubits_4",
    "trotter_qubits_3",
    "trotter_dist_4",
    "trotter_dist_3",
]


# ------------ Plot --------------------------------------

matplotlib.rcParams.update(
    {
        "legend.borderpad": 0.3,
        "legend.labelspacing": 0.3,
        "legend.fontsize": "large",
        "text.usetex": True,
        "axes.linewidth": 0.8,
        "axes.labelsize": 14,
        "font.size": 10,
        "legend.fontsize": 10,
        "xtick.labelsize": 10,
        "xtick.major.width": 0.2,
        "ytick.labelsize": 10,
        "ytick.major.width": 0.2,
        "figure.figsize": (6.5, 4.0),
    }
)

#fig = plt.figure()
fig, ax = plt.subplots()

plt.plot(
    data["trotter_qubits_4"],
    data["trotter_time_4"],
    color=cb[1],
    linestyle="None",
    marker="+",
    markerfacecolor="None",
    markersize=10.0,
    #label=r"$\textrm{QPE with Trotterisation}$",
    label=r"QPE with Trotterisation",
)
plt.plot(
    data["sparse_qubits_4"],
    data["sparse_time_4"],
    color=cb[4],
    linestyle="None",
    marker="x",
    markerfacecolor="None",
    markersize=8.0,
    #label=r"$\textrm{QPE with sparse qubitisation}$",
    label=r"QPE with sparse qubitisation",
)

plt.xlim([4e5, 2.2e7])
plt.ylim([0.007, 1e7])

#plt.axhline(y=1, color="black", linestyle="--", linewidth=1.0)
#plt.axhline(y=36500, color="black", linestyle="--", linewidth=1.0)
plt.axhline(y=365000, color="black", linestyle="--", linewidth=1.0)

#plt.xlabel(r"$\textrm{Estimated \# of physical qubits}$", labelpad=7)
#plt.ylabel(r"$\textrm{Estimated run time/days}$")
plt.xlabel(r"Estimated \# of physical qubits", labelpad=7)
plt.ylabel(r"Estimated run time/days")
plt.xscale("log")
plt.yscale("log")

ax.set_xticks([5e5, 1e6, 5e6, 1e7])
ax.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())

#fig.text(0.87, 0.78, r'$\textrm{1000 years}$', ha='center', va='center', fontsize=12)
fig.text(0.87, 0.78, r'1000 years', ha='center', va='center', fontsize=12)

#fig.text(0.17, 0.18, r'$\textrm{(14e,14o)}$', ha='center', va='center', fontsize=12, color=cb[4])
#fig.text(0.26, 0.25, r'$\textrm{(20e,20o)}$', ha='center', va='center', fontsize=12, color=cb[4])
#fig.text(0.48, 0.30, r'$\textrm{(32e,32o)}$', ha='center', va='center', fontsize=12, color=cb[4])
#fig.text(0.58, 0.35, r'$\textrm{(42e,42o)}$', ha='center', va='center', fontsize=12, color=cb[4])
#fig.text(0.70, 0.39, r'$\textrm{(52e,52o)}$', ha='center', va='center', fontsize=12, color=cb[4])
#fig.text(0.90, 0.43, r'$\textrm{(66e,66o)}$', ha='center', va='center', fontsize=12, color=cb[4])
#
#fig.text(0.44, 0.55, r'$\textrm{(14e,14o)}$', ha='center', va='center', fontsize=12, color=cb[1])
#fig.text(0.49, 0.67, r'$\textrm{(20e,20o)}$', ha='center', va='center', fontsize=12, color=cb[1])
#fig.text(0.51, 0.76, r'$\textrm{(32e,32o)}$', ha='center', va='center', fontsize=12, color=cb[1])
#fig.text(0.525, 0.845, r'$\textrm{(42e,42o)}$', ha='center', va='center', fontsize=12, color=cb[1])
#fig.text(0.68, 0.87, r'$\textrm{(52e,52o)}$', ha='center', va='center', fontsize=12, color=cb[1])

fig.text(0.17, 0.18, r'(14e,14o)', ha='center', va='center', fontsize=12, color=cb[4])
fig.text(0.26, 0.25, r'(20e,20o)', ha='center', va='center', fontsize=12, color=cb[4])
fig.text(0.48, 0.30, r'(32e,32o)', ha='center', va='center', fontsize=12, color=cb[4])
fig.text(0.58, 0.35, r'(42e,42o)', ha='center', va='center', fontsize=12, color=cb[4])
fig.text(0.70, 0.39, r'(52e,52o)', ha='center', va='center', fontsize=12, color=cb[4])
fig.text(0.90, 0.43, r'(66e,66o)', ha='center', va='center', fontsize=12, color=cb[4])

fig.text(0.44, 0.55, r'(14e,14o)', ha='center', va='center', fontsize=12, color=cb[1])
fig.text(0.49, 0.67, r'(20e,20o)', ha='center', va='center', fontsize=12, color=cb[1])
fig.text(0.51, 0.76, r'(32e,32o)', ha='center', va='center', fontsize=12, color=cb[1])
fig.text(0.525, 0.845, r'(42e,42o)', ha='center', va='center', fontsize=12, color=cb[1])
fig.text(0.68, 0.87, r'(52e,52o)', ha='center', va='center', fontsize=12, color=cb[1])

pylab.legend(numpoints=1, loc=4, fontsize=12)

f = pylab.gcf()
f.subplots_adjust(left=0.11, bottom=0.15, right=0.96, top=0.94, hspace=0)
fig.savefig("trotter_comp.png", dpi=800)

